Gravitational Faraday effect from on-shell amplitudes

Effects of massive object's spin on massive-massless $2 \to 2$ classical scattering is studied. Focus is set on the less-considered dimensionless expansion parameter $\lambda/b$, where $\lambda$ is the massless particle's wavelength and $b$ is the impact parameter. Corrections in $\lambda/b$ start to appear from $\mathcal{O}(G^2)$, with leading correction terms tied to the gravitational Faraday effect, which is a special case of the Lense-Thirring effect. We compute the eikonal phase up to $\mathcal{O}(G^2)$ and extract spin effect on the scattering angle and time delay up to 14th order in spin. The gravitational Faraday effect at linear order in spin is reproduced by $\lambda/b$ correction terms, which we compute to higher orders in spin. We find that the equivalence principle, or universality, holds up to NLO for general spinning bodies, i.e. away from geometric optics limit. Furthermore, in the black hole limit, we confirm the absence of particular spin structure observed, along with the associated shift symmetry, and argue that it holds to arbitrary spin order at $\mathcal{O}(G^2)$ in the massless probe limit.

==> anc/trianglecoef <==
(*This is an ancillary file of the leading order triangle coefficients $c_{\delta,LO}$ and $c_{\alpha,LO}$ with the spin orders from S^1 to S^{14}. The c_{\delta}^{S^n} can be called via c\[Delta][n] and the c_{\alpha}^{S^n} can be called via c\[Alpha][n]. d is the 4D Lorentz inner product and q2 is q^2 in the paper. Z[i,j]s are the useful combinations of Wilson coefficients and the mapping from Z[n,j] to the Wilson coefficients C^{S^n}_j's is given in Zvar.*)



c\[Delta][1] = (20*I)*G^2*m^2*\[Omega]*d[n, S]
 
c\[Delta][2] = (5*G^2*(7*m^2*q2*d[2, S]^2*Z[2, 1] + 19*d[n, S]^2*Z[2, 1] + 
       12*m^2*\[Omega]^2*d[q, S]^2*Z[2, 2]))/16
 
c\[Delta][3] = ((-1/8*I)*G^2*d[n, S]*(7*m^2*q2*d[2, S]^2*Z[3, 1] + 
       9*d[n, S]^2*Z[3, 1] + 20*m^2*\[Omega]^2*d[q, S]^2*Z[3, 2]))/
     (m^2*\[Omega])
 
c\[Delta][4] = -1/1536*(G^2*(-21*m^4*q2^2*d[2, S]^4*Z[4, 1] + 
        239*d[n, S]^4*Z[4, 1] + 1140*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*
         Z[4, 3] + 42*m^2*q2*d[2, S]^2*(7*d[n, S]^2*Z[4, 1] + 
          10*m^2*\[Omega]^2*d[q, S]^2*Z[4, 3]) + 120*m^4*\[Omega]^4*d[q, S]^4*
         Z[4, 4]))/(m^4*\[Omega]^2)
 
c\[Delta][5] = ((I/768)*G^2*d[n, S]*(-3*m^4*q2^2*d[2, S]^4*Z[5, 1] + 
       13*d[n, S]^4*Z[5, 1] + 108*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*
        Z[5, 2] + d[2, S]^2*(22*m^2*q2*d[n, S]^2*Z[5, 1] + 
         84*m^4*q2*\[Omega]^2*d[q, S]^2*Z[5, 2]) + 40*m^4*\[Omega]^4*
        d[q, S]^4*Z[5, 3]))/(m^6*\[Omega]^3)
 
c\[Delta][6] = (G^2*(33*m^6*q2^3*d[2, S]^6*Z[6, 1] + 745*d[n, S]^6*Z[6, 1] + 
       9560*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*Z[6, 2] - 
       15*m^4*q2^2*d[2, S]^4*(23*d[n, S]^2*Z[6, 1] + 56*m^2*\[Omega]^2*
          d[q, S]^2*Z[6, 2]) + 320*m^6*\[Omega]^6*d[q, S]^6*Z[6, 3] + 
       7600*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[6, 4] + 
       5*m^2*q2*d[2, S]^2*(323*d[n, S]^4*Z[6, 1] + 2352*m^2*\[Omega]^2*
          d[n, S]^2*d[q, S]^2*Z[6, 2] + 560*m^4*\[Omega]^4*d[q, S]^4*
          Z[6, 4])))/(491520*m^8*\[Omega]^4)
 
c\[Delta][7] = ((-1/737280*I)*G^2*d[n, S]*(11*m^6*q2^3*d[2, S]^6*Z[7, 1] - 
       5*m^4*q2^2*d[2, S]^4*(13*d[n, S]^2*Z[7, 1] + 72*m^2*\[Omega]^2*
          d[q, S]^2*Z[7, 2]) + 15*m^2*q2*d[2, S]^2*(15*d[n, S]^4*Z[7, 1] + 
         176*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*Z[7, 2] + 
         112*m^4*\[Omega]^4*d[q, S]^4*Z[7, 4]) + 
       5*(17*d[n, S]^6*Z[7, 1] + 312*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*
          Z[7, 2] + 64*m^6*\[Omega]^6*d[q, S]^6*Z[7, 3] + 
         432*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[7, 4])))/(m^10*\[Omega]^5)
 
c\[Delta][8] = -1/660602880*(G^2*(-143*m^8*q2^4*d[2, S]^8*Z[8, 1] + 
        5033*d[n, S]^8*Z[8, 1] + 125160*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*
         Z[8, 2] + 308*m^6*q2^3*d[2, S]^6*(5*d[n, S]^2*Z[8, 1] + 
          18*m^2*\[Omega]^2*d[q, S]^2*Z[8, 2]) + 85120*m^6*\[Omega]^6*
         d[n, S]^2*d[q, S]^6*Z[8, 3] + 267680*m^4*\[Omega]^4*d[n, S]^4*
         d[q, S]^4*Z[8, 4] - 70*m^4*q2^2*d[2, S]^4*(83*d[n, S]^4*Z[8, 1] + 
          828*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*Z[8, 2] + 
          336*m^4*\[Omega]^4*d[q, S]^4*Z[8, 4]) + 28*m^2*q2*d[2, S]^2*
         (563*d[n, S]^6*Z[8, 1] + 9690*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*
           Z[8, 2] + 1120*m^6*\[Omega]^6*d[q, S]^6*Z[8, 3] + 
          11760*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[8, 4]) + 
        1920*m^8*\[Omega]^8*d[q, S]^8*Z[8, 5]))/(m^12*\[Omega]^6)
 
c\[Delta][9] = ((I/330301440)*G^2*d[n, S]*(-13*m^8*q2^4*d[2, S]^8*Z[9, 1] + 
       147*d[n, S]^8*Z[9, 1] + 4760*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*
        Z[9, 2] + 28*m^6*q2^3*d[2, S]^6*(3*d[n, S]^2*Z[9, 1] + 
         22*m^2*\[Omega]^2*d[q, S]^2*Z[9, 2]) + 8064*m^6*\[Omega]^6*d[n, S]^2*
        d[q, S]^6*Z[9, 3] + 640*m^8*\[Omega]^8*d[q, S]^8*Z[9, 4] + 
       14560*m^4*\[Omega]^4*d[n, S]^4*d[q, S]^4*Z[9, 5] - 
       14*m^4*q2^2*d[2, S]^4*(17*d[n, S]^4*Z[9, 1] + 260*m^2*\[Omega]^2*
          d[n, S]^2*d[q, S]^2*Z[9, 2] + 240*m^4*\[Omega]^4*d[q, S]^4*
          Z[9, 5]) + 28*m^2*q2*d[2, S]^2*(19*d[n, S]^6*Z[9, 1] + 
         450*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*Z[9, 2] + 
         224*m^6*\[Omega]^6*d[q, S]^6*Z[9, 3] + 880*m^4*\[Omega]^4*d[n, S]^2*
          d[q, S]^4*Z[9, 5])))/(m^14*\[Omega]^7)
 
c\[Delta][10] = (G^2*(91*m^10*q2^5*d[2, S]^10*Z[10, 1] - 
       117*m^8*q2^4*d[2, S]^8*(9*d[n, S]^2*Z[10, 1] + 44*m^2*\[Omega]^2*
          d[q, S]^2*Z[10, 2]) + 42*m^6*q2^3*d[2, S]^6*
        (103*d[n, S]^4*Z[10, 1] + 1320*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*
          Z[10, 2] + 792*m^4*\[Omega]^4*d[q, S]^4*Z[10, 6]) - 
       42*m^4*q2^2*d[2, S]^4*(229*d[n, S]^6*Z[10, 1] + 4980*m^2*\[Omega]^2*
          d[n, S]^4*d[q, S]^2*Z[10, 2] + 1344*m^6*\[Omega]^6*d[q, S]^6*
          Z[10, 3] + 8280*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[10, 6]) + 
       63*m^2*q2*d[2, S]^2*(289*d[n, S]^8*Z[10, 1] + 9008*m^2*\[Omega]^2*
          d[n, S]^6*d[q, S]^2*Z[10, 2] + 12544*m^6*\[Omega]^6*d[n, S]^2*
          d[q, S]^6*Z[10, 3] + 640*m^8*\[Omega]^8*d[q, S]^8*Z[10, 5] + 
         25840*m^4*\[Omega]^4*d[n, S]^4*d[q, S]^4*Z[10, 6]) + 
       3*(1477*d[n, S]^10*Z[10, 1] + 60396*m^2*\[Omega]^2*d[n, S]^8*d[q, S]^2*
          Z[10, 2] + 214144*m^6*\[Omega]^6*d[n, S]^4*d[q, S]^6*Z[10, 3] + 
         512*m^10*\[Omega]^10*d[q, S]^10*Z[10, 4] + 36480*m^8*\[Omega]^8*
          d[n, S]^2*d[q, S]^8*Z[10, 5] + 250320*m^4*\[Omega]^4*d[n, S]^6*
          d[q, S]^4*Z[10, 6])))/(190253629440*m^16*\[Omega]^8)
 
c\[Delta][11] = ((-1/475634073600*I)*G^2*d[n, S]*
      (35*m^10*q2^5*d[2, S]^10*Z[11, 1] - 15*m^8*q2^4*d[2, S]^8*
        (17*d[n, S]^2*Z[11, 1] + 156*m^2*\[Omega]^2*d[q, S]^2*Z[11, 2]) + 
       42*m^6*q2^3*d[2, S]^6*(19*d[n, S]^4*Z[11, 1] + 360*m^2*\[Omega]^2*
          d[n, S]^2*d[q, S]^2*Z[11, 2] + 440*m^4*\[Omega]^4*d[q, S]^4*
          Z[11, 6]) - 210*m^4*q2^2*d[2, S]^4*(7*d[n, S]^6*Z[11, 1] + 
         204*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*Z[11, 2] + 
         192*m^6*\[Omega]^6*d[q, S]^6*Z[11, 3] + 520*m^4*\[Omega]^4*d[n, S]^2*
          d[q, S]^4*Z[11, 6]) + 105*m^2*q2*d[2, S]^2*(23*d[n, S]^8*Z[11, 1] + 
         912*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*Z[11, 2] + 
         2816*m^6*\[Omega]^6*d[n, S]^2*d[q, S]^6*Z[11, 3] + 
         384*m^8*\[Omega]^8*d[q, S]^8*Z[11, 5] + 3600*m^4*\[Omega]^4*
          d[n, S]^4*d[q, S]^4*Z[11, 6]) + 5*(105*d[n, S]^10*Z[11, 1] + 
         5292*m^2*\[Omega]^2*d[n, S]^8*d[q, S]^2*Z[11, 2] + 
         34944*m^6*\[Omega]^6*d[n, S]^4*d[q, S]^6*Z[11, 3] + 
         512*m^10*\[Omega]^10*d[q, S]^10*Z[11, 4] + 10368*m^8*\[Omega]^8*
          d[n, S]^2*d[q, S]^8*Z[11, 5] + 28560*m^4*\[Omega]^4*d[n, S]^6*
          d[q, S]^4*Z[11, 6])))/(m^18*\[Omega]^9)
 
c\[Delta][12] = -1/334846387814400*
     (G^2*(-255*m^12*q2^6*d[2, S]^12*Z[12, 1] + 110*m^10*q2^5*d[2, S]^10*
         (29*d[n, S]^2*Z[12, 1] + 182*m^2*\[Omega]^2*d[q, S]^2*Z[12, 3]) - 
        165*m^8*q2^4*d[2, S]^8*(89*d[n, S]^4*Z[12, 1] + 1404*m^2*\[Omega]^2*
           d[n, S]^2*d[q, S]^2*Z[12, 3] + 1144*m^4*\[Omega]^4*d[q, S]^4*
           Z[12, 7]) + 924*m^6*q2^3*d[2, S]^6*(39*d[n, S]^6*Z[12, 1] + 
          528*m^6*\[Omega]^6*d[q, S]^6*Z[12, 2] + 1030*m^2*\[Omega]^2*
           d[n, S]^4*d[q, S]^2*Z[12, 3] + 2200*m^4*\[Omega]^4*d[n, S]^2*
           d[q, S]^4*Z[12, 7]) - 165*m^4*q2^2*d[2, S]^4*
         (341*d[n, S]^8*Z[12, 1] + 30912*m^6*\[Omega]^6*d[n, S]^2*d[q, S]^6*
           Z[12, 2] + 12824*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*Z[12, 3] + 
          2688*m^8*\[Omega]^8*d[q, S]^8*Z[12, 6] + 46480*m^4*\[Omega]^4*
           d[n, S]^4*d[q, S]^4*Z[12, 7]) + 110*m^2*q2*d[2, S]^2*
         (741*d[n, S]^10*Z[12, 1] + 217056*m^6*\[Omega]^6*d[n, S]^4*d[q, S]^6*
           Z[12, 2] + 36414*m^2*\[Omega]^2*d[n, S]^8*d[q, S]^2*Z[12, 3] + 
          1792*m^10*\[Omega]^10*d[q, S]^10*Z[12, 4] + 56448*m^8*\[Omega]^8*
           d[n, S]^2*d[q, S]^8*Z[12, 6] + 189168*m^4*\[Omega]^4*d[n, S]^6*
           d[q, S]^4*Z[12, 7]) + 5*(3201*d[n, S]^12*Z[12, 1] + 
          2202816*m^6*\[Omega]^6*d[n, S]^6*d[q, S]^6*Z[12, 2] + 
          194964*m^2*\[Omega]^2*d[n, S]^10*d[q, S]^2*Z[12, 3] + 
          107008*m^10*\[Omega]^10*d[n, S]^2*d[q, S]^10*Z[12, 4] + 
          1024*m^12*\[Omega]^12*d[q, S]^12*Z[12, 5] + 1009536*m^8*\[Omega]^8*
           d[n, S]^4*d[q, S]^8*Z[12, 6] + 1328712*m^4*\[Omega]^4*d[n, S]^8*
           d[q, S]^4*Z[12, 7])))/(m^20*\[Omega]^10)
 
c\[Delta][13] = ((I/502269581721600)*G^2*d[n, S]*
      (-51*m^12*q2^6*d[2, S]^12*Z[13, 1] + 957*d[n, S]^12*Z[13, 1] + 
       69300*m^2*\[Omega]^2*d[n, S]^10*d[q, S]^2*Z[13, 2] + 
       22*m^10*q2^5*d[2, S]^10*(19*d[n, S]^2*Z[13, 1] + 210*m^2*\[Omega]^2*
          d[q, S]^2*Z[13, 2]) + 1256640*m^6*\[Omega]^6*d[n, S]^6*d[q, S]^6*
        Z[13, 3] + 152064*m^10*\[Omega]^10*d[n, S]^2*d[q, S]^10*Z[13, 4] + 
       5120*m^12*\[Omega]^12*d[q, S]^12*Z[13, 5] + 823680*m^8*\[Omega]^8*
        d[n, S]^4*d[q, S]^8*Z[13, 6] + 582120*m^4*\[Omega]^4*d[n, S]^8*
        d[q, S]^4*Z[13, 7] - 495*m^8*q2^4*d[2, S]^8*(3*d[n, S]^4*Z[13, 1] + 
         68*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*Z[13, 2] + 
         104*m^4*\[Omega]^4*d[q, S]^4*Z[13, 7]) + 132*m^6*q2^3*d[2, S]^6*
        (23*d[n, S]^6*Z[13, 1] + 798*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*
          Z[13, 2] + 1232*m^6*\[Omega]^6*d[q, S]^6*Z[13, 3] + 
         2520*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[13, 7]) - 
       165*m^4*q2^2*d[2, S]^4*(25*d[n, S]^8*Z[13, 1] + 1176*m^2*\[Omega]^2*
          d[n, S]^6*d[q, S]^2*Z[13, 2] + 5824*m^6*\[Omega]^6*d[n, S]^2*
          d[q, S]^6*Z[13, 3] + 1152*m^8*\[Omega]^8*d[q, S]^8*Z[13, 6] + 
         5712*m^4*\[Omega]^4*d[n, S]^4*d[q, S]^4*Z[13, 7]) + 
       66*m^2*q2*d[2, S]^2*(81*d[n, S]^10*Z[13, 1] + 4830*m^2*\[Omega]^2*
          d[n, S]^8*d[q, S]^2*Z[13, 2] + 50400*m^6*\[Omega]^6*d[n, S]^4*
          d[q, S]^6*Z[13, 3] + 1792*m^10*\[Omega]^10*d[q, S]^10*Z[13, 4] + 
         21120*m^8*\[Omega]^8*d[n, S]^2*d[q, S]^8*Z[13, 6] + 
         31920*m^4*\[Omega]^4*d[n, S]^6*d[q, S]^4*Z[13, 7])))/
     (m^22*\[Omega]^11)
 
c\[Delta][14] = (G^2*(10659*m^14*q2^7*d[2, S]^14*Z[14, 1] + 
       823251*d[n, S]^14*Z[14, 1] + 69909840*m^2*\[Omega]^2*d[n, S]^12*
        d[q, S]^2*Z[14, 2] - 4641*m^12*q2^6*d[2, S]^12*
        (31*d[n, S]^2*Z[14, 1] + 240*m^2*\[Omega]^2*d[q, S]^2*Z[14, 2]) + 
       1934604672*m^6*\[Omega]^6*d[n, S]^8*d[q, S]^6*Z[14, 3] + 
       489961472*m^10*\[Omega]^10*d[n, S]^4*d[q, S]^10*Z[14, 4] + 
       245760*m^14*\[Omega]^14*d[q, S]^14*Z[14, 5] + 
       35409920*m^12*\[Omega]^12*d[n, S]^2*d[q, S]^12*Z[14, 6] + 
       1718196480*m^8*\[Omega]^8*d[n, S]^6*d[q, S]^8*Z[14, 7] + 
       709668960*m^4*\[Omega]^4*d[n, S]^10*d[q, S]^4*Z[14, 8] + 
       1001*m^10*q2^5*d[2, S]^10*(739*d[n, S]^4*Z[14, 1] + 
         13920*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*Z[14, 2] + 
         14560*m^4*\[Omega]^4*d[q, S]^4*Z[14, 8]) - 3003*m^8*q2^4*d[2, S]^8*
        (685*d[n, S]^6*Z[14, 1] + 21360*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*
          Z[14, 2] + 18304*m^6*\[Omega]^6*d[q, S]^6*Z[14, 3] + 
         56160*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[14, 8]) + 
       3003*m^6*q2^3*d[2, S]^6*(1187*d[n, S]^8*Z[14, 1] + 
         52416*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*Z[14, 2] + 
         197120*m^6*\[Omega]^6*d[n, S]^2*d[q, S]^6*Z[14, 3] + 
         25344*m^8*\[Omega]^8*d[q, S]^8*Z[14, 7] + 230720*m^4*\[Omega]^4*
          d[n, S]^4*d[q, S]^4*Z[14, 8]) - 3003*m^4*q2^2*d[2, S]^4*
        (1423*d[n, S]^10*Z[14, 1] + 81840*m^2*\[Omega]^2*d[n, S]^8*d[q, S]^2*
          Z[14, 2] + 743680*m^6*\[Omega]^6*d[n, S]^4*d[q, S]^6*Z[14, 3] + 
         14336*m^10*\[Omega]^10*d[q, S]^10*Z[14, 4] + 264960*m^8*\[Omega]^8*
          d[n, S]^2*d[q, S]^8*Z[14, 7] + 512960*m^4*\[Omega]^4*d[n, S]^6*
          d[q, S]^4*Z[14, 8]) + 91*m^2*q2*d[2, S]^2*
        (55011*d[n, S]^12*Z[14, 1] + 3912480*m^2*\[Omega]^2*d[n, S]^10*
          d[q, S]^2*Z[14, 2] + 66587136*m^6*\[Omega]^6*d[n, S]^6*d[q, S]^6*
          Z[14, 3] + 6623232*m^10*\[Omega]^10*d[n, S]^2*d[q, S]^10*Z[14, 4] + 
         143360*m^12*\[Omega]^12*d[q, S]^12*Z[14, 6] + 
         40930560*m^8*\[Omega]^8*d[n, S]^4*d[q, S]^8*Z[14, 7] + 
         32044320*m^4*\[Omega]^4*d[n, S]^8*d[q, S]^4*Z[14, 8])))/
     (11700872175786393600*m^24*\[Omega]^12)
 
Attributes[d] = {Orderless}
 
c\[Alpha][1] = 5*G^2*m^3*q2*d[2, S]
 
c\[Alpha][2] = (((-15*I)/8)*G^2*m*q2*d[2, S]*d[n, S]*Z[2, 1])/\[Omega]
 
c\[Alpha][3] = -1/96*(G^2*q2*d[2, S]*(-7*m^2*q2*d[2, S]^2*Z[3, 1] + 
        39*d[n, S]^2*Z[3, 1] + 60*m^2*\[Omega]^2*d[q, S]^2*Z[3, 2]))/
      (m*\[Omega]^2)
 
c\[Alpha][4] = ((-1/384*I)*G^2*q2*d[2, S]*d[n, S]*
      (7*m^2*q2*d[2, S]^2*Z[4, 1] - 23*d[n, S]^2*Z[4, 1] - 
       90*m^2*\[Omega]^2*d[q, S]^2*Z[4, 3]))/(m^3*\[Omega]^3)
 
c\[Alpha][5] = (G^2*q2*d[2, S]*(9*m^4*q2^2*d[2, S]^4*Z[5, 1] - 
       10*m^2*q2*d[2, S]^2*(5*d[n, S]^2*Z[5, 1] + 14*m^2*\[Omega]^2*d[q, S]^2*
          Z[5, 2]) + 5*(21*d[n, S]^4*Z[5, 1] + 156*m^2*\[Omega]^2*d[n, S]^2*
          d[q, S]^2*Z[5, 2] + 40*m^4*\[Omega]^4*d[q, S]^4*Z[5, 3])))/
     (15360*m^5*\[Omega]^4)
 
c\[Alpha][6] = ((-1/737280*I)*G^2*q2*d[2, S]*d[n, S]*
      (81*m^4*q2^2*d[2, S]^4*Z[6, 1] - 10*m^2*q2*d[2, S]^2*
        (29*d[n, S]^2*Z[6, 1] + 168*m^2*\[Omega]^2*d[q, S]^2*Z[6, 2]) + 
       15*(31*d[n, S]^4*Z[6, 1] + 368*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*
          Z[6, 2] + 240*m^4*\[Omega]^4*d[q, S]^4*Z[6, 4])))/(m^7*\[Omega]^5)
 
c\[Alpha][7] = -1/20643840*(G^2*q2*d[2, S]*(-55*m^6*q2^3*d[2, S]^6*Z[7, 1] + 
        21*m^4*q2^2*d[2, S]^4*(17*d[n, S]^2*Z[7, 1] + 72*m^2*\[Omega]^2*
           d[q, S]^2*Z[7, 2]) - 35*m^2*q2*d[2, S]^2*(23*d[n, S]^4*Z[7, 1] + 
          240*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*Z[7, 2] + 
          112*m^4*\[Omega]^4*d[q, S]^4*Z[7, 4]) + 
        35*(29*d[n, S]^6*Z[7, 1] + 504*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*
           Z[7, 2] + 64*m^6*\[Omega]^6*d[q, S]^6*Z[7, 3] + 
          624*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[7, 4])))/(m^9*\[Omega]^6)
 
c\[Alpha][8] = ((-1/82575360*I)*G^2*q2*d[2, S]*d[n, S]*
      (33*m^6*q2^3*d[2, S]^6*Z[8, 1] - 21*m^4*q2^2*d[2, S]^4*
        (7*d[n, S]^2*Z[8, 1] + 54*m^2*\[Omega]^2*d[q, S]^2*Z[8, 2]) + 
       7*m^2*q2*d[2, S]^2*(37*d[n, S]^4*Z[8, 1] + 580*m^2*\[Omega]^2*
          d[n, S]^2*d[q, S]^2*Z[8, 2] + 560*m^4*\[Omega]^4*d[q, S]^4*
          Z[8, 4]) - 7*(39*d[n, S]^6*Z[8, 1] + 930*m^2*\[Omega]^2*d[n, S]^4*
          d[q, S]^2*Z[8, 2] + 480*m^6*\[Omega]^6*d[q, S]^6*Z[8, 3] + 
         1840*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[8, 4])))/(m^11*\[Omega]^7)
 
c\[Alpha][9] = (G^2*q2*d[2, S]*(91*m^8*q2^4*d[2, S]^8*Z[9, 1] - 
       36*m^6*q2^3*d[2, S]^6*(19*d[n, S]^2*Z[9, 1] + 110*m^2*\[Omega]^2*
          d[q, S]^2*Z[9, 2]) + 378*m^4*q2^2*d[2, S]^4*(5*d[n, S]^4*Z[9, 1] + 
         68*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*Z[9, 2] + 
         48*m^4*\[Omega]^4*d[q, S]^4*Z[9, 5]) - 84*m^2*q2*d[2, S]^2*
        (31*d[n, S]^6*Z[9, 1] + 690*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*
          Z[9, 2] + 224*m^6*\[Omega]^6*d[q, S]^6*Z[9, 3] + 
         1200*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[9, 5]) + 
       9*(259*d[n, S]^8*Z[9, 1] + 8120*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*
          Z[9, 2] + 11648*m^6*\[Omega]^6*d[n, S]^2*d[q, S]^6*Z[9, 3] + 
         640*m^8*\[Omega]^8*d[q, S]^8*Z[9, 4] + 23520*m^4*\[Omega]^4*
          d[n, S]^4*d[q, S]^4*Z[9, 5])))/(11890851840*m^13*\[Omega]^8)
 
c\[Alpha][10] = ((-1/475634073600*I)*G^2*q2*d[2, S]*d[n, S]*
      (455*m^8*q2^4*d[2, S]^8*Z[10, 1] - 60*m^6*q2^3*d[2, S]^6*
        (41*d[n, S]^2*Z[10, 1] + 396*m^2*\[Omega]^2*d[q, S]^2*Z[10, 2]) + 
       126*m^4*q2^2*d[2, S]^4*(43*d[n, S]^4*Z[10, 1] + 840*m^2*\[Omega]^2*
          d[n, S]^2*d[q, S]^2*Z[10, 2] + 1080*m^4*\[Omega]^4*d[q, S]^4*
          Z[10, 6]) - 420*m^2*q2*d[2, S]^2*(15*d[n, S]^6*Z[10, 1] + 
         444*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*Z[10, 2] + 
         448*m^6*\[Omega]^6*d[q, S]^6*Z[10, 3] + 1160*m^4*\[Omega]^4*
          d[n, S]^2*d[q, S]^4*Z[10, 6]) + 15*(329*d[n, S]^8*Z[10, 1] + 
         13104*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*Z[10, 2] + 
         41216*m^6*\[Omega]^6*d[n, S]^2*d[q, S]^6*Z[10, 3] + 
         5760*m^8*\[Omega]^8*d[q, S]^8*Z[10, 5] + 52080*m^4*\[Omega]^4*
          d[n, S]^4*d[q, S]^4*Z[10, 6])))/(m^15*\[Omega]^9)
 
c\[Alpha][11] = -1/20927899238400*
     (G^2*q2*d[2, S]*(-315*m^10*q2^5*d[2, S]^10*Z[11, 1] + 
        385*m^8*q2^4*d[2, S]^8*(7*d[n, S]^2*Z[11, 1] + 52*m^2*\[Omega]^2*
           d[q, S]^2*Z[11, 2]) - 330*m^6*q2^3*d[2, S]^6*
         (27*d[n, S]^4*Z[11, 1] + 456*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*
           Z[11, 2] + 440*m^4*\[Omega]^4*d[q, S]^4*Z[11, 6]) + 
        1386*m^4*q2^2*d[2, S]^4*(11*d[n, S]^6*Z[11, 1] + 300*m^2*\[Omega]^2*
           d[n, S]^4*d[q, S]^2*Z[11, 2] + 192*m^6*\[Omega]^6*d[q, S]^6*
           Z[11, 3] + 680*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[11, 6]) - 
        1155*m^2*q2*d[2, S]^2*(13*d[n, S]^8*Z[11, 1] + 496*m^2*\[Omega]^2*
           d[n, S]^6*d[q, S]^2*Z[11, 2] + 1280*m^6*\[Omega]^6*d[n, S]^2*
           d[q, S]^6*Z[11, 3] + 128*m^8*\[Omega]^8*d[q, S]^8*Z[11, 5] + 
          1840*m^4*\[Omega]^4*d[n, S]^4*d[q, S]^4*Z[11, 6]) + 
        55*(189*d[n, S]^10*Z[11, 1] + 9324*m^2*\[Omega]^2*d[n, S]^8*d[q, S]^2*
           Z[11, 2] + 56448*m^6*\[Omega]^6*d[n, S]^4*d[q, S]^6*Z[11, 3] + 
          512*m^10*\[Omega]^10*d[q, S]^10*Z[11, 4] + 14976*m^8*\[Omega]^8*
           d[n, S]^2*d[q, S]^8*Z[11, 5] + 48720*m^4*\[Omega]^4*d[n, S]^6*
           d[q, S]^4*Z[11, 6])))/(m^17*\[Omega]^10)
 
c\[Alpha][12] = ((I/251134790860800)*G^2*q2*d[2, S]*d[n, S]*
      (-405*m^10*q2^5*d[2, S]^10*Z[12, 1] + 55*m^8*q2^4*d[2, S]^8*
        (47*d[n, S]^2*Z[12, 1] + 546*m^2*\[Omega]^2*d[q, S]^2*Z[12, 3]) - 
       990*m^6*q2^3*d[2, S]^6*(7*d[n, S]^4*Z[12, 1] + 164*m^2*\[Omega]^2*
          d[n, S]^2*d[q, S]^2*Z[12, 3] + 264*m^4*\[Omega]^4*d[q, S]^4*
          Z[12, 7]) + 594*m^4*q2^2*d[2, S]^4*(17*d[n, S]^6*Z[12, 1] + 
         1008*m^6*\[Omega]^6*d[q, S]^6*Z[12, 2] + 602*m^2*\[Omega]^2*
          d[n, S]^4*d[q, S]^2*Z[12, 3] + 1960*m^4*\[Omega]^4*d[n, S]^2*
          d[q, S]^4*Z[12, 7]) - 165*m^2*q2*d[2, S]^2*(53*d[n, S]^8*Z[12, 1] + 
         12992*m^6*\[Omega]^6*d[n, S]^2*d[q, S]^6*Z[12, 2] + 
         2520*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*Z[12, 3] + 
         2688*m^8*\[Omega]^8*d[q, S]^8*Z[12, 6] + 12432*m^4*\[Omega]^4*
          d[n, S]^4*d[q, S]^4*Z[12, 7]) + 495*(11*d[n, S]^10*Z[12, 1] + 
         6944*m^6*\[Omega]^6*d[n, S]^4*d[q, S]^6*Z[12, 2] + 
         658*m^2*\[Omega]^2*d[n, S]^8*d[q, S]^2*Z[12, 3] + 
         256*m^10*\[Omega]^10*d[q, S]^10*Z[12, 4] + 2944*m^8*\[Omega]^8*
          d[n, S]^2*d[q, S]^8*Z[12, 6] + 4368*m^4*\[Omega]^4*d[n, S]^6*
          d[q, S]^4*Z[12, 7])))/(m^19*\[Omega]^11)
 
c\[Alpha][13] = (G^2*q2*d[2, S]*(561*m^12*q2^6*d[2, S]^12*Z[13, 1] - 
       234*m^10*q2^5*d[2, S]^10*(23*d[n, S]^2*Z[13, 1] + 
         210*m^2*\[Omega]^2*d[q, S]^2*Z[13, 2]) + 715*m^8*q2^4*d[2, S]^8*
        (29*d[n, S]^4*Z[13, 1] + 588*m^2*\[Omega]^2*d[n, S]^2*d[q, S]^2*
          Z[13, 2] + 728*m^4*\[Omega]^4*d[q, S]^4*Z[13, 7]) - 
       8580*m^6*q2^3*d[2, S]^6*(5*d[n, S]^6*Z[13, 1] + 162*m^2*\[Omega]^2*
          d[n, S]^4*d[q, S]^2*Z[13, 2] + 176*m^6*\[Omega]^6*d[q, S]^6*
          Z[13, 3] + 456*m^4*\[Omega]^4*d[n, S]^2*d[q, S]^4*Z[13, 7]) + 
       1287*m^4*q2^2*d[2, S]^4*(41*d[n, S]^8*Z[13, 1] + 1848*m^2*\[Omega]^2*
          d[n, S]^6*d[q, S]^2*Z[13, 2] + 7616*m^6*\[Omega]^6*d[n, S]^2*
          d[q, S]^6*Z[13, 3] + 1152*m^8*\[Omega]^8*d[q, S]^8*Z[13, 6] + 
         8400*m^4*\[Omega]^4*d[n, S]^4*d[q, S]^4*Z[13, 7]) - 
       286*m^2*q2*d[2, S]^2*(141*d[n, S]^10*Z[13, 1] + 8190*m^2*\[Omega]^2*
          d[n, S]^8*d[q, S]^2*Z[13, 2] + 77280*m^6*\[Omega]^6*d[n, S]^4*
          d[q, S]^6*Z[13, 3] + 1792*m^10*\[Omega]^10*d[q, S]^10*Z[13, 4] + 
         28800*m^8*\[Omega]^8*d[n, S]^2*d[q, S]^8*Z[13, 6] + 
         52080*m^4*\[Omega]^4*d[n, S]^6*d[q, S]^4*Z[13, 7]) + 
       13*(1749*d[n, S]^12*Z[13, 1] + 124740*m^2*\[Omega]^2*d[n, S]^10*
          d[q, S]^2*Z[13, 2] + 2143680*m^6*\[Omega]^6*d[n, S]^6*d[q, S]^6*
          Z[13, 3] + 219648*m^10*\[Omega]^10*d[n, S]^2*d[q, S]^10*Z[13, 4] + 
         5120*m^12*\[Omega]^12*d[q, S]^12*Z[13, 5] + 1330560*m^8*\[Omega]^8*
          d[n, S]^4*d[q, S]^8*Z[13, 6] + 1025640*m^4*\[Omega]^4*d[n, S]^8*
          d[q, S]^4*Z[13, 7])))/(26118018249523200*m^21*\[Omega]^12)
 
c\[Alpha][14] = ((-1/5850436087893196800*I)*G^2*q2*d[2, S]*d[n, S]*
      (11781*m^12*q2^6*d[2, S]^12*Z[14, 1] - 1638*m^10*q2^5*d[2, S]^10*
        (53*d[n, S]^2*Z[14, 1] + 720*m^2*\[Omega]^2*d[q, S]^2*Z[14, 2]) + 
       5005*m^8*q2^4*d[2, S]^8*(55*d[n, S]^4*Z[14, 1] + 1504*m^2*\[Omega]^2*
          d[n, S]^2*d[q, S]^2*Z[14, 2] + 2912*m^4*\[Omega]^4*d[q, S]^4*
          Z[14, 8]) - 1716*m^6*q2^3*d[2, S]^6*(285*d[n, S]^6*Z[14, 1] + 
         11760*m^2*\[Omega]^2*d[n, S]^4*d[q, S]^2*Z[14, 2] + 
         29568*m^6*\[Omega]^6*d[q, S]^6*Z[14, 3] + 45920*m^4*\[Omega]^4*
          d[n, S]^2*d[q, S]^4*Z[14, 8]) + 9009*m^4*q2^2*d[2, S]^4*
        (59*d[n, S]^8*Z[14, 1] + 3264*m^2*\[Omega]^2*d[n, S]^6*d[q, S]^2*
          Z[14, 2] + 25088*m^6*\[Omega]^6*d[n, S]^2*d[q, S]^6*Z[14, 3] + 
         6912*m^8*\[Omega]^8*d[q, S]^8*Z[14, 7] + 19264*m^4*\[Omega]^4*
          d[n, S]^4*d[q, S]^4*Z[14, 8]) - 2002*m^2*q2*d[2, S]^2*
        (183*d[n, S]^10*Z[14, 1] + 12720*m^2*\[Omega]^2*d[n, S]^8*d[q, S]^2*
          Z[14, 2] + 198912*m^6*\[Omega]^6*d[n, S]^4*d[q, S]^6*Z[14, 3] + 
         14336*m^10*\[Omega]^10*d[q, S]^10*Z[14, 4] + 111360*m^8*\[Omega]^8*
          d[n, S]^2*d[q, S]^8*Z[14, 7] + 100800*m^4*\[Omega]^4*d[n, S]^6*
          d[q, S]^4*Z[14, 8]) + 91*(2079*d[n, S]^12*Z[14, 1] + 
         174240*m^2*\[Omega]^2*d[n, S]^10*d[q, S]^2*Z[14, 2] + 
         4612608*m^6*\[Omega]^6*d[n, S]^6*d[q, S]^6*Z[14, 3] + 
         1036288*m^10*\[Omega]^10*d[n, S]^2*d[q, S]^10*Z[14, 4] + 
         61440*m^12*\[Omega]^12*d[q, S]^12*Z[14, 6] + 3928320*m^8*\[Omega]^8*
          d[n, S]^4*d[q, S]^8*Z[14, 7] + 1737120*m^4*\[Omega]^4*d[n, S]^8*
          d[q, S]^4*Z[14, 8])))/(m^23*\[Omega]^13)
ZVar = {{Z[2, 1] -> 1 + Cs[2], Z[2, 2] -> 1 - Cs[2]}, 
     {Z[3, 1] -> 3*Cs[2] + Cs[3], Z[3, 2] -> Cs[2] - Cs[3]}, 
     {Z[4, 1] -> 3*Cs[2]^2 + 4*Cs[3] + Cs[4], Z[4, 3] -> Cs[2]^2 - Cs[4], 
      Z[4, 4] -> 3*Cs[2]^2 - 4*Cs[3] + Cs[4]}, 
     {Z[5, 1] -> 10*Cs[2]*Cs[3] + 5*Cs[4] + Cs[5], 
      Z[5, 2] -> 2*Cs[2]*Cs[3] - Cs[4] - Cs[5], 
      Z[5, 3] -> 2*Cs[2]*Cs[3] - 3*Cs[4] + Cs[5]}, 
     {Z[6, 1] -> 10*Cs[3]^2 + 15*Cs[2]*Cs[4] + 6*Cs[5] + Cs[6], 
      Z[6, 2] -> 2*Cs[3]^2 + Cs[2]*Cs[4] - 2*Cs[5] - Cs[6], 
      Z[6, 3] -> 10*Cs[3]^2 - 15*Cs[2]*Cs[4] + 6*Cs[5] - Cs[6], 
      Z[6, 4] -> 2*Cs[3]^2 - Cs[2]*Cs[4] - 2*Cs[5] + Cs[6]}, 
     {Z[7, 1] -> 35*Cs[3]*Cs[4] + 21*Cs[2]*Cs[5] + 7*Cs[6] + Cs[7], 
      Z[7, 2] -> 5*Cs[3]*Cs[4] - Cs[2]*Cs[5] - 3*Cs[6] - Cs[7], 
      Z[7, 3] -> 5*Cs[3]*Cs[4] - 9*Cs[2]*Cs[5] + 5*Cs[6] - Cs[7], 
      Z[7, 4] -> 3*Cs[3]*Cs[4] - 3*Cs[2]*Cs[5] - Cs[6] + Cs[7]}, 
     {Z[8, 1] -> 35*Cs[4]^2 + 56*Cs[3]*Cs[5] + 28*Cs[2]*Cs[6] + 8*Cs[7] + 
        Cs[8], Z[8, 2] -> 5*Cs[4]^2 + 4*Cs[3]*Cs[5] - 4*Cs[2]*Cs[6] - 
        4*Cs[7] - Cs[8], Z[8, 3] -> 5*Cs[4]^2 - 4*Cs[3]*Cs[5] - 
        4*Cs[2]*Cs[6] + 4*Cs[7] - Cs[8], Z[8, 4] -> 
       3*Cs[4]^2 - 4*Cs[2]*Cs[6] + Cs[8], Z[8, 5] -> 
       35*Cs[4]^2 - 56*Cs[3]*Cs[5] + 28*Cs[2]*Cs[6] - 8*Cs[7] + Cs[8]}, 
     {Z[9, 1] -> 126*Cs[4]*Cs[5] + 84*Cs[3]*Cs[6] + 36*Cs[2]*Cs[7] + 
        9*Cs[8] + Cs[9], Z[9, 2] -> 14*Cs[4]*Cs[5] - 8*Cs[2]*Cs[7] - 
        5*Cs[8] - Cs[9], Z[9, 3] -> 6*Cs[4]*Cs[5] - 8*Cs[3]*Cs[6] + 3*Cs[8] - 
        Cs[9], Z[9, 4] -> 14*Cs[4]*Cs[5] - 28*Cs[3]*Cs[6] + 20*Cs[2]*Cs[7] - 
        7*Cs[8] + Cs[9], Z[9, 5] -> 6*Cs[4]*Cs[5] - 4*Cs[3]*Cs[6] - 
        4*Cs[2]*Cs[7] + Cs[8] + Cs[9]}, 
     {Z[10, 1] -> 126*Cs[5]^2 + 210*Cs[4]*Cs[6] + 120*Cs[3]*Cs[7] + 
        45*Cs[2]*Cs[8] + 10*Cs[9] + Cs[10], Z[10, 2] -> 
       14*Cs[5]^2 + 14*Cs[4]*Cs[6] - 8*Cs[3]*Cs[7] - 13*Cs[2]*Cs[8] - 
        6*Cs[9] - Cs[10], Z[10, 3] -> 6*Cs[5]^2 - 2*Cs[4]*Cs[6] - 
        8*Cs[3]*Cs[7] + 3*Cs[2]*Cs[8] + 2*Cs[9] - Cs[10], 
      Z[10, 4] -> 126*Cs[5]^2 - 210*Cs[4]*Cs[6] + 120*Cs[3]*Cs[7] - 
        45*Cs[2]*Cs[8] + 10*Cs[9] - Cs[10], Z[10, 5] -> 
       14*Cs[5]^2 - 14*Cs[4]*Cs[6] - 8*Cs[3]*Cs[7] + 13*Cs[2]*Cs[8] - 
        6*Cs[9] + Cs[10], Z[10, 6] -> 6*Cs[5]^2 + 2*Cs[4]*Cs[6] - 
        8*Cs[3]*Cs[7] - 3*Cs[2]*Cs[8] + 2*Cs[9] + Cs[10]}, 
     {Z[11, 1] -> 462*Cs[5]*Cs[6] + 330*Cs[4]*Cs[7] + 165*Cs[3]*Cs[8] + 
        55*Cs[2]*Cs[9] + 11*Cs[10] + Cs[11], Z[11, 2] -> 
       42*Cs[5]*Cs[6] + 6*Cs[4]*Cs[7] - 21*Cs[3]*Cs[8] - 19*Cs[2]*Cs[9] - 
        7*Cs[10] - Cs[11], Z[11, 3] -> 10*Cs[5]*Cs[6] - 10*Cs[4]*Cs[7] - 
        5*Cs[3]*Cs[8] + 5*Cs[2]*Cs[9] + Cs[10] - Cs[11], 
      Z[11, 4] -> 42*Cs[5]*Cs[6] - 90*Cs[4]*Cs[7] + 75*Cs[3]*Cs[8] - 
        35*Cs[2]*Cs[9] + 9*Cs[10] - Cs[11], Z[11, 5] -> 
       14*Cs[5]*Cs[6] - 22*Cs[4]*Cs[7] + 5*Cs[3]*Cs[8] + 7*Cs[2]*Cs[9] - 
        5*Cs[10] + Cs[11], Z[11, 6] -> 14*Cs[5]*Cs[6] - 6*Cs[4]*Cs[7] - 
        11*Cs[3]*Cs[8] - Cs[2]*Cs[9] + 3*Cs[10] + Cs[11]}, 
     {Z[12, 1] -> 462*Cs[6]^2 + 792*Cs[5]*Cs[7] + 495*Cs[4]*Cs[8] + 
        220*Cs[3]*Cs[9] + 66*Cs[2]*Cs[10] + 12*Cs[11] + Cs[12], 
      Z[12, 2] -> 10*Cs[6]^2 - 15*Cs[4]*Cs[8] + 6*Cs[2]*Cs[10] - Cs[12], 
      Z[12, 3] -> 42*Cs[6]^2 + 48*Cs[5]*Cs[7] - 15*Cs[4]*Cs[8] - 
        40*Cs[3]*Cs[9] - 26*Cs[2]*Cs[10] - 8*Cs[11] - Cs[12], 
      Z[12, 4] -> 42*Cs[6]^2 - 48*Cs[5]*Cs[7] - 15*Cs[4]*Cs[8] + 
        40*Cs[3]*Cs[9] - 26*Cs[2]*Cs[10] + 8*Cs[11] - Cs[12], 
      Z[12, 5] -> 462*Cs[6]^2 - 792*Cs[5]*Cs[7] + 495*Cs[4]*Cs[8] - 
        220*Cs[3]*Cs[9] + 66*Cs[2]*Cs[10] - 12*Cs[11] + Cs[12], 
      Z[12, 6] -> 14*Cs[6]^2 - 8*Cs[5]*Cs[7] - 17*Cs[4]*Cs[8] + 
        12*Cs[3]*Cs[9] + 2*Cs[2]*Cs[10] - 4*Cs[11] + Cs[12], 
      Z[12, 7] -> 14*Cs[6]^2 + 8*Cs[5]*Cs[7] - 17*Cs[4]*Cs[8] - 
        12*Cs[3]*Cs[9] + 2*Cs[2]*Cs[10] + 4*Cs[11] + Cs[12]}, 
     {Z[13, 1] -> 1716*Cs[6]*Cs[7] + 1287*Cs[5]*Cs[8] + 715*Cs[4]*Cs[9] + 
        286*Cs[3]*Cs[10] + 78*Cs[2]*Cs[11] + 13*Cs[12] + Cs[13], 
      Z[13, 2] -> 132*Cs[6]*Cs[7] + 33*Cs[5]*Cs[8] - 55*Cs[4]*Cs[9] - 
        66*Cs[3]*Cs[10] - 34*Cs[2]*Cs[11] - 9*Cs[12] - Cs[13], 
      Z[13, 3] -> 20*Cs[6]*Cs[7] - 15*Cs[5]*Cs[8] - 15*Cs[4]*Cs[9] + 
        6*Cs[3]*Cs[10] + 6*Cs[2]*Cs[11] - Cs[12] - Cs[13], 
      Z[13, 4] -> 36*Cs[6]*Cs[7] - 63*Cs[5]*Cs[8] + 25*Cs[4]*Cs[9] + 
        14*Cs[3]*Cs[10] - 18*Cs[2]*Cs[11] + 7*Cs[12] - Cs[13], 
      Z[13, 5] -> 132*Cs[6]*Cs[7] - 297*Cs[5]*Cs[8] + 275*Cs[4]*Cs[9] - 
        154*Cs[3]*Cs[10] + 54*Cs[2]*Cs[11] - 11*Cs[12] + Cs[13], 
      Z[13, 6] -> 20*Cs[6]*Cs[7] - 25*Cs[5]*Cs[8] - 5*Cs[4]*Cs[9] + 
        14*Cs[3]*Cs[10] - 2*Cs[2]*Cs[11] - 3*Cs[12] + Cs[13], 
      Z[13, 7] -> 36*Cs[6]*Cs[7] - 9*Cs[5]*Cs[8] - 29*Cs[4]*Cs[9] - 
        10*Cs[3]*Cs[10] + 6*Cs[2]*Cs[11] + 5*Cs[12] + Cs[13]}, 
     {Z[14, 1] -> 1716*Cs[7]^2 + 3003*Cs[6]*Cs[8] + 2002*Cs[5]*Cs[9] + 
        1001*Cs[4]*Cs[10] + 364*Cs[3]*Cs[11] + 91*Cs[2]*Cs[12] + 14*Cs[13] + 
        Cs[14], Z[14, 2] -> 132*Cs[7]^2 + 165*Cs[6]*Cs[8] - 22*Cs[5]*Cs[9] - 
        121*Cs[4]*Cs[10] - 100*Cs[3]*Cs[11] - 43*Cs[2]*Cs[12] - 10*Cs[13] - 
        Cs[14], Z[14, 3] -> 20*Cs[7]^2 + 5*Cs[6]*Cs[8] - 30*Cs[5]*Cs[9] - 
        9*Cs[4]*Cs[10] + 12*Cs[3]*Cs[11] + 5*Cs[2]*Cs[12] - 2*Cs[13] - 
        Cs[14], Z[14, 4] -> 36*Cs[7]^2 - 27*Cs[6]*Cs[8] - 38*Cs[5]*Cs[9] + 
        39*Cs[4]*Cs[10] - 4*Cs[3]*Cs[11] - 11*Cs[2]*Cs[12] + 6*Cs[13] - 
        Cs[14], Z[14, 5] -> 1716*Cs[7]^2 - 3003*Cs[6]*Cs[8] + 
        2002*Cs[5]*Cs[9] - 1001*Cs[4]*Cs[10] + 364*Cs[3]*Cs[11] - 
        91*Cs[2]*Cs[12] + 14*Cs[13] - Cs[14], 
      Z[14, 6] -> 132*Cs[7]^2 - 165*Cs[6]*Cs[8] - 22*Cs[5]*Cs[9] + 
        121*Cs[4]*Cs[10] - 100*Cs[3]*Cs[11] + 43*Cs[2]*Cs[12] - 10*Cs[13] + 
        Cs[14], Z[14, 7] -> 20*Cs[7]^2 - 5*Cs[6]*Cs[8] - 30*Cs[5]*Cs[9] + 
        9*Cs[4]*Cs[10] + 12*Cs[3]*Cs[11] - 5*Cs[2]*Cs[12] - 2*Cs[13] + 
        Cs[14], Z[14, 8] -> 36*Cs[7]^2 + 27*Cs[6]*Cs[8] - 38*Cs[5]*Cs[9] - 
        39*Cs[4]*Cs[10] - 4*Cs[3]*Cs[11] + 11*Cs[2]*Cs[12] + 6*Cs[13] + 
        Cs[14]}}





